TransforMerger: Transformer-based Voice-Gesture Fusion for Robust Human-Robot Communication

As human-robot collaboration advances, natural and flexible communication methods are essential for effective robot control. Traditional methods relying on a single modality or rigid rules struggle with noisy or misaligned data as well as with object descriptions that do not perfectly fit the predefined object names (e.g. 'Pick that red object'). We introduce TransforMerger, a transformer-based reasoning model that infers a structured action command for robotic manipulation based on fused voice and gesture inputs. Our approach merges multimodal data into a single unified sentence, which is then processed by the language model. We employ probabilistic embeddings to handle uncertainty and we integrate contextual scene understanding to resolve ambiguous references (e.g., gestures pointing to multiple objects or vague verbal cues like "this"). We evaluate TransforMerger in simulated and real-world experiments, demonstrating its robustness to noise, misalignment, and missing information. Our results show that TransforMerger outperforms deterministic baselines, especially in scenarios requiring more contextual knowledge, enabling more robust and flexible human-robot communication. Code and datasets are available at: http://imitrob.ciirc.cvut.cz/publications/transformerger.

==> experiment_figures/plotter.py <==
import numpy as np
import matplotlib.pyplot as plt
from pathlib import Path
import seaborn as sns

def plot_real_experiment(
        data = {
        "Argmax":            [5, 8, 0, 0],
        "EXAONE 3.5 2.4B": [9, 7, 7, 2],
        "SmolTulu 1.7b":   [4, 4, 0, 2],
        "Granite 3.1 2B":  [10, 8, 9, 2],
        }
    ):
    # Example success data: models (A, B, C, D) on tasks (T1, T2, T3, T4)
    success_counts = np.array([
        data["Argmax"],  
        data["SmolTulu 1.7b"],  
        data["EXAONE 3.5 2.4B"],
        data["Granite 3.1 2B"],
    ])

    total_executions = 10
    num_models, num_tasks = success_counts.shape

    # Convert success counts to percentages
    success_percentages = (success_counts / total_executions) * 100
    
    # Bar plot settings
    x = np.arange(num_tasks)  # Task positions
    width = 0.2  # Width of bars
    model_labels = list(data.keys())
    task_labels = ['$T_1$', '$T_2$', '$T_3$', '$T_4$']
    colors = sns.color_palette("muted", num_models)  # Muted color palette

    fig, ax = plt.subplots(figsize=(6, 4))

    # Plot bars for each model
    for i in range(num_models):
        bars = ax.bar(x + i * width, success_percentages[i], width, label=model_labels[i], color=colors[i])
        
        # Add text labels above bars
        for bar, success, percent in zip(bars, success_counts[i], success_percentages[i]):
            ax.text(bar.get_x() + bar.get_width()/2, bar.get_height() + 1, 
                    f'{success}/{total_executions}', ha='center', fontsize=9)

    # Formatting
    ax.set_xlabel('Tasks')
    ax.set_ylabel('Success Rate (%)')
    ax.set_xticks(x + width * (num_models / 2 - 0.5))
    ax.set_xticklabels(task_labels)
    ax.legend(loc='center right')
    ax.set_ylim(0, 110)  # Allow some space above 100%
    plt.grid()
    plt.savefig("real_experiment.pdf")


def plot_real_experiment_with_single_modality_data(
    data = {
        "Argmax":            [5, 8, 0, 0],
        "EXAONE 3.5 2.4B":   [9, 7, 7, 2],
        "SmolTulu 1.7b":     [4, 4, 0, 2],
        "Granite 3.1 2B":    [10, 8, 9, 2],
    },
    data_only_gestures = {
        "Argmax":            [0, 0, 0, 0],
        "EXAONE 3.5 2.4B":   [5, 5, 0, 0],
        "SmolTulu 1.7b":     [4, 3, 0, 0],
        "Granite 3.1 2B":    [5, 8, 0, 0],
    },
    data_only_voice = {
        "Argmax":            [0, 0, 0, 0],
        "EXAONE 3.5 2.4B":   [9, 0, 3, 0],
        "SmolTulu 1.7b":     [0, 0, 7, 0],
        "Granite 3.1 2B":    [10, 0, 9, 0],
    },
):
    # Create arrays from the dictionaries (preserving the order of models)
    model_labels = list(data.keys())
    success_counts = np.array([data[model] for model in model_labels])
    gestures_counts = np.array([data_only_gestures[model] for model in model_labels])
    voice_counts    = np.array([data_only_voice[model] for model in model_labels])
    
    total_executions = 10
    num_models, num_tasks = success_counts.shape
    
    # Convert counts to percentages
    success_percentages = (success_counts / total_executions) * 100
    gesture_percentages = (gestures_counts / total_executions) * 100
    voice_percentages   = (voice_counts / total_executions) * 100
    
    # Plot settings
    x = np.arange(num_tasks)  # One group per task
    base_width = 0.2          # Horizontal space per model within a task group
    colors = sns.color_palette("muted", num_models)  # One color per model
    
    fig, ax = plt.subplots(figsize=(7, 5))
    
    # For each model and each task, plot three bars:
    # - The "gesture-only" bar slightly to the left
    # - The "overall" bar (both modalities) centered
    # - The "voice-only" bar slightly to the right
    offset = 0.05             # Horizontal offset for gesture/voice bars
    bar_width = 0.1           # Individual bar width
    for i in range(num_models):
        for j in range(num_tasks):
            # Center of the group for model i at task j:
            center = x[j] + i * base_width
            pos_gesture = center - offset
            pos_overall = center
            pos_voice   = center + offset
            
            # Plot gesture-only bar (background, lower opacity)
            ax.bar(pos_gesture, gesture_percentages[i, j], 
                   width=bar_width, color=colors[i], alpha=0.4, 
                #    label='Gestures Only' if i==0 and j==0 else None
                   )
            
            # Plot voice-only bar (background, lower opacity)
            ax.bar(pos_voice, voice_percentages[i, j], 
                   width=bar_width, color=colors[i], alpha=0.4, 
                #    label='Voice Only' if i==0 and j==0 else None
                 )
            
            # Plot overall bar on top
            ax.bar(pos_overall, success_percentages[i, j], 
                   width=bar_width, color=colors[i], 
                   label=model_labels[i] if j==0 else None)
            
            # Add text label on the overall bar with detailed info
            ax.text(pos_overall, success_percentages[i, j] + 1, 
                    f'{success_counts[i,j]}/{total_executions}\nG:{gesture_percentages[i,j]:.0f}% V:{voice_percentages[i,j]:.0f}%', 
                    ha='center', fontsize=8)
    
    # Set x-ticks: for each task, the group spans the models' bars.
    # Here we place the tick at the center of the model groups in each task.
    group_centers = x + (num_models - 1) * base_width / 2
    task_labels = ['$T_1$', '$T_2$', '$T_3$', '$T_4$']
    ax.set_xticks(group_centers)
    ax.set_xticklabels(task_labels)
    
    ax.set_xlabel('Tasks')
    ax.set_ylabel('Success Rate (%)')
    ax.legend(loc='center right')
    ax.set_ylim(0, 110)
    plt.grid(True, axis='y', linestyle='--', alpha=0.7)
    plt.tight_layout()
    plt.savefig("real_experiment_with_single_modality.pdf")
    plt.show()

def plot_noise_data(
        data = [
        {
            '$Argmax$': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.75, 0.8 , 0.85, 0.85, 0.85, 0.85]], 
            'SmolTulu 1.7b': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.7 , 0.65, 0.75, 0.7 , 0.5 , 0.75]],
            'EXAONE 3.5 2.4B': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.95, 1.  , 0.95, 0.95, 0.85, 0.9 ]], 
            'Granite 3.1 2B': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.9 , 0.95, 0.95, 1.  , 0.95, 1.  ]],
        }, {
            '$Argmax$': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.85, 0.5 , 0.35, 0.35, 0.3 , 0.  ]],
            'SmolTulu 1.7b': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.7 , 0.35, 0.1 , 0.3 , 0.25, 0.  ]],
            'EXAONE 3.5 2.4B': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.85, 0.55, 0.45, 0.35, 0.3 , 0.05]],
            'Granite 3.1 2B': [[0.  , 0.2 , 0.4 , 0.6 , 0.8 , 1.  ], [0.95, 0.6 , 0.45, 0.4 , 0.3 , 0.05]],
        }
        ], xlabels = [
            "Noise Level $\mathcal{N}_{align}$ [-]", "Noise Parameters combined ($\mathcal{N}_{phon}$, $P_{filler}$, $P_{incomplet}$) [-]"
        ], savefilenames = ["noise_plot1.pdf", "noise_plot2.pdf"], n = [0, 1],
        ):


    for i, filename, xlabel, model_accuracies in zip(n, savefilenames, xlabels, data):
        if i == 0:
            plt.figure(figsize=(3, 4))
        else:
            plt.figure(figsize=(5, 4))

        for model_name, accuracies in model_accuracies.items():
            plt.plot(accuracies[0], 100*np.array(accuracies[1]), marker='o', label=model_name, linestyle='-')

        plt.xlabel(xlabel)
        plt.ylabel("Accuracy [%]")
        plt.xticks(accuracies[0])
        if i == 0:
            plt.ylim(20, 102)
        else:
            plt.ylim(0, 102)
        plt.grid(True, linestyle='--', alpha=0.6)
        plt.legend()
        
        plt.savefig(filename)

if __name__ == "__main__":
    plot_noise_data()
    plot_real_experiment_with_single_modality_data()
    plot_real_experiment()

